A Reusable Library for Second-Order Orbital Optimization Using the Trust Region Method

We present a reusable, open-source software implementation of the second-order trust region algorithm in the new OpenTrustRegion library. We apply the implementation to the general-purpose optimization of molecular orbitals in various contexts within electronic-structure theory. Our permissibly licensed implementation can be included in any software package, be it free and open-source, academically licensed closed-source, or commercial. Detailing the implementation in OpenTrustRegion, we present a review of the theory behind trust region-based methods alongside various extensions. We demonstrate the robustness and efficiency of our optimization library with extensive benchmarks for self-consistent field calculations, orbital localization, as well as orbital symmetrization tasks, featuring challenging and pathological systems.

==> anc/c54h18.xyz <==
72
Circumcoronene
C  1.41042276  0.00000000  0.00000000
C  0.70521138 -1.22146194  0.00000000
C  0.70521138  1.22146194  0.00000000
C  2.82084552  0.00000000  0.00000000
C -0.70521138 -1.22146194  0.00000000
C -0.70521138  1.22146194  0.00000000
C  1.41042276 -2.44292388  0.00000000
C  1.41042276  2.44292388  0.00000000
C  3.52682137 -1.22083737  0.00000000
C  3.52682137  1.22083737  0.00000000
C  2.82068686 -2.44389821  0.00000000
C -1.41042276  0.00000000  0.00000000
C  2.82068686  2.44389821  0.00000000
C -1.41042276 -2.44292388  0.00000000
C -1.41042276  2.44292388  0.00000000
C  0.70613451 -3.66473558  0.00000000
C  0.70613451  3.66473558  0.00000000
C  4.93926188 -1.22017725  0.00000000
C  4.93926188  1.22017725  0.00000000
C -2.82084552  0.00000000  0.00000000
C -0.70613451 -3.66473558  0.00000000
C -0.70613451  3.66473558  0.00000000
C  3.52633543 -3.66743764  0.00000000
C  3.52633543  3.66743764  0.00000000
C  5.63632091  0.00000000  0.00000000
C -2.82068686 -2.44389821  0.00000000
C -2.82068686  2.44389821  0.00000000
C  1.41292644 -4.88761489  0.00000000
C  1.41292644  4.88761489  0.00000000
C  5.62980188 -2.44225921  0.00000000
C  5.62980188  2.44225921  0.00000000
C -3.52682137 -1.22083737  0.00000000
C -3.52682137  1.22083737  0.00000000
C  2.81816046 -4.88119710  0.00000000
C  2.81816046  4.88119710  0.00000000
C  4.92995946 -3.65442184  0.00000000
C  4.92995946  3.65442184  0.00000000
C -1.41292644 -4.88761489  0.00000000
C -1.41292644  4.88761489  0.00000000
C -3.52633543 -3.66743764  0.00000000
C -3.52633543  3.66743764  0.00000000
C  0.69984242 -6.09668105  0.00000000
C  0.69984242  6.09668105  0.00000000
C -4.93926188 -1.22017725  0.00000000
C -4.93926188  1.22017725  0.00000000
C -2.81816046 -4.88119710  0.00000000
C -2.81816046  4.88119710  0.00000000
C -0.69984242 -6.09668105  0.00000000
C -0.69984242  6.09668105  0.00000000
C -5.63632091  0.00000000  0.00000000
C -4.92995946 -3.65442184  0.00000000
C -4.92995946  3.65442184  0.00000000
C -5.62980188 -2.44225921  0.00000000
C -5.62980188  2.44225921  0.00000000
H  6.72098822  0.00000000  0.00000000
H  6.71313899 -2.46121031  0.00000000
H  6.71313899  2.46121031  0.00000000
H  3.36049411 -5.82054654  0.00000000
H  3.36049411  5.82054654  0.00000000
H  5.48804014 -4.58314375  0.00000000
H  5.48804014  4.58314375  0.00000000
H  1.22509885 -7.04435406  0.00000000
H  1.22509885  7.04435406  0.00000000
H -3.36049411 -5.82054654  0.00000000
H -3.36049411  5.82054654  0.00000000
H -1.22509885 -7.04435406  0.00000000
H -1.22509885  7.04435406  0.00000000
H -6.72098822  0.00000000  0.00000000
H -5.48804014 -4.58314375  0.00000000
H -5.48804014  4.58314375  0.00000000
H -6.71313899 -2.46121031  0.00000000
H -6.71313899  2.46121031  0.00000000

==> anc/c60.xyz <==
60
Buckminsterfullerene
C  1.24109953  0.00000000  3.34057140
C  0.38352085  1.18035579  3.34057140
C -1.00407061  0.72950000  3.34057140
C -1.00407061 -0.72950000  3.34057140
C  0.38352085 -1.18035579  3.34057140
C  2.43286131  0.00000000  2.60402211
C  0.75179549  2.31378860  2.60402211
C -1.96822615  1.43000000  2.60402211
C -1.96822615 -1.43000000  2.60402211
C  0.75179549 -2.31378860  2.60402211
C  2.81638216 -1.18035579  1.83698042
C  1.99289502  2.31378860  1.83698042
C -1.58470530  2.61035579  1.83698042
C -2.97229676 -0.70050000  1.83698042
C -0.25227512 -3.04328860  1.83698042
C  3.43693192 -0.72950000  0.59588089
C  1.75586610  3.04328860  0.59588089
C -2.35174699  2.61035579  0.59588089
C -3.20932568 -1.43000000  0.59588089
C  0.36827464 -3.49414440  0.59588089
C  3.43693192  0.72950000  0.59588089
C  0.36827464  3.49414440  0.59588089
C -3.20932568  1.43000000  0.59588089
C -2.35174699 -2.61035579  0.59588089
C  1.75586610 -3.04328860  0.59588089
C  2.81638216  1.18035579  1.83698042
C -0.25227512  3.04328860  1.83698042
C -2.97229676  0.70050000  1.83698042
C -1.58470530 -2.61035579  1.83698042
C  1.99289502 -2.31378860  1.83698042
C -2.43286131  0.00000000 -2.60402211
C -0.75179549 -2.31378860 -2.60402211
C  1.96822615 -1.43000000 -2.60402211
C  1.96822615  1.43000000 -2.60402211
C -0.75179549  2.31378860 -2.60402211
C -2.81638216  1.18035579 -1.83698042
C -1.99289502 -2.31378860 -1.83698042
C  1.58470530 -2.61035579 -1.83698042
C  2.97229676  0.70050000 -1.83698042
C  0.25227512  3.04328860 -1.83698042
C -3.43693192  0.72950000 -0.59588089
C -1.75586610 -3.04328860 -0.59588089
C  2.35174699 -2.61035579 -0.59588089
C  3.20932568  1.43000000 -0.59588089
C -0.36827464  3.49414440 -0.59588089
C -3.43693192 -0.72950000 -0.59588089
C -0.36827464 -3.49414440 -0.59588089
C  3.20932568 -1.43000000 -0.59588089
C  2.35174699  2.61035579 -0.59588089
C -1.75586610  3.04328860 -0.59588089
C -2.81638216 -1.18035579 -1.83698042
C  0.25227512 -3.04328860 -1.83698042
C  2.97229676 -0.70050000 -1.83698042
C  1.58470530  2.61035579 -1.83698042
C -1.99289502  2.31378860 -1.83698042
C -1.24109953  0.00000000 -3.34057140
C -0.38352085 -1.18035579 -3.34057140
C  1.00407061 -0.72950000 -3.34057140
C  1.00407061  0.72950000 -3.34057140
C -0.38352085  1.18035579 -3.34057140

==> anc/c96h24.xyz <==
120
Circumcircumcoronene
C  1.42156169  0.00000000  0.00000000
C  0.71078085 -1.23110854  0.00000000
C  0.71078085  1.23110854  0.00000000
C  2.84374848  0.00000000  0.00000000
C -0.71078085 -1.23110854  0.00000000
C -0.71078085  1.23110854  0.00000000
C  1.42187424 -2.46275843  0.00000000
C  1.42187424  2.46275843  0.00000000
C  3.55420934 -1.23095059  0.00000000
C  3.55420934  1.23095059  0.00000000
C  2.84313915 -2.46256028  0.00000000
C -1.42156169  0.00000000  0.00000000
C  2.84313915  2.46256028  0.00000000
C -1.42187424 -2.46275843  0.00000000
C -1.42187424  2.46275843  0.00000000
C  0.71107018 -3.69351087  0.00000000
C  0.71107018  3.69351087  0.00000000
C  4.97573371 -1.23125071  0.00000000
C  4.97573371  1.23125071  0.00000000
C -2.84374848  0.00000000  0.00000000
C -0.71107018 -3.69351087  0.00000000
C -0.71107018  3.69351087  0.00000000
C  3.55416124 -3.69348644  0.00000000
C  3.55416124  3.69348644  0.00000000
C  5.68685698  0.00000000  0.00000000
C -2.84313915 -2.46256028  0.00000000
C -2.84313915  2.46256028  0.00000000
C  1.42157246 -4.92473714  0.00000000
C  1.42157246  4.92473714  0.00000000
C  5.68665095 -2.46279697  0.00000000
C  5.68665095  2.46279697  0.00000000
C -3.55420934 -1.23095059  0.00000000
C -3.55420934  1.23095059  0.00000000
C  2.84342849 -4.92496261  0.00000000
C  2.84342849  4.92496261  0.00000000
C  4.97617021 -3.69338570  0.00000000
C  4.97617021  3.69338570  0.00000000
C -1.42157246 -4.92473714  0.00000000
C -1.42157246  4.92473714  0.00000000
C  7.10836891  0.00000000  0.00000000
C -3.55416124 -3.69348644  0.00000000
C -3.55416124  3.69348644  0.00000000
C  0.71048073 -6.15618267  0.00000000
C  0.71048073  6.15618267  0.00000000
C  7.10898946 -2.46272899  0.00000000
C  7.10898946  2.46272899  0.00000000
C -4.97573371 -1.23125071  0.00000000
C -4.97573371  1.23125071  0.00000000
C -2.84342849 -4.92496261  0.00000000
C -2.84342849  4.92496261  0.00000000
C -0.71048073 -6.15618267  0.00000000
C -0.71048073  6.15618267  0.00000000
C  3.55418446 -6.15602806  0.00000000
C  3.55418446  6.15602806  0.00000000
C  5.68728060 -4.92520097  0.00000000
C  5.68728060  4.92520097  0.00000000
C  7.81533828 -1.23123371  0.00000000
C  7.81533828  1.23123371  0.00000000
C -5.68685698  0.00000000  0.00000000
C  4.97394881 -6.15266463  0.00000000
C  4.97394881  6.15266463  0.00000000
C -4.97617021 -3.69338570  0.00000000
C -4.97617021  3.69338570  0.00000000
C  1.42170886 -7.38792996  0.00000000
C  1.42170886  7.38792996  0.00000000
C  7.81673976 -3.69336870  0.00000000
C  7.81673976  3.69336870  0.00000000
C -5.68665095 -2.46279697  0.00000000
C -5.68665095  2.46279697  0.00000000
C  2.84138947 -7.38389835  0.00000000
C  2.84138947  7.38389835  0.00000000
C  7.10692100 -4.92281086  0.00000000
C  7.10692100  4.92281086  0.00000000
C -3.55418446 -6.15602806  0.00000000
C -3.55418446  6.15602806  0.00000000
C -1.42170886 -7.38792996  0.00000000
C -1.42170886  7.38792996  0.00000000
C -7.10836891  0.00000000  0.00000000
C -2.84138947 -7.38389835  0.00000000
C -2.84138947  7.38389835  0.00000000
C -5.68728060 -4.92520097  0.00000000
C -5.68728060  4.92520097  0.00000000
C  0.70981876 -8.61617956  0.00000000
C  0.70981876  8.61617956  0.00000000
C -7.10898946 -2.46272899  0.00000000
C -7.10898946  2.46272899  0.00000000
C -4.97394881 -6.15266463  0.00000000
C -4.97394881  6.15266463  0.00000000
C -0.70981876 -8.61617956  0.00000000
C -0.70981876  8.61617956  0.00000000
C -7.81533828 -1.23123371  0.00000000
C -7.81533828  1.23123371  0.00000000
C -7.10692100 -4.92281086  0.00000000
C -7.10692100  4.92281086  0.00000000
C -7.81673976 -3.69336870  0.00000000
C -7.81673976  3.69336870  0.00000000
H  8.84733142 -1.23098791  0.00000000
H  8.84733142  1.23098791  0.00000000
H  5.48973252 -7.04651981  0.00000000
H  5.48973252  7.04651981  0.00000000
H  8.84874368 -3.69423672  0.00000000
H  8.84874368  3.69423672  0.00000000
H  3.35759891 -8.27750773  0.00000000
H  3.35759891  8.27750773  0.00000000
H  7.62367468 -5.81611846  0.00000000
H  7.62367468  5.81611846  0.00000000
H -3.35759891 -8.27750773  0.00000000
H -3.35759891  8.27750773  0.00000000
H  1.22506899 -9.51035517  0.00000000
H  1.22506899  9.51035517  0.00000000
H -5.48973252 -7.04651981  0.00000000
H -5.48973252  7.04651981  0.00000000
H -1.22506899 -9.51035517  0.00000000
H -1.22506899  9.51035517  0.00000000
H -8.84733142 -1.23098791  0.00000000
H -8.84733142  1.23098791  0.00000000
H -7.62367468 -5.81611846  0.00000000
H -7.62367468  5.81611846  0.00000000
H -8.84874368 -3.69423672  0.00000000
H -8.84874368  3.69423672  0.00000000
